Triemaps that match

The trie data structure is a good choice for finite maps whose keys are data structures (trees) rather than atomic values. But what if we want the keys to be patterns, each of which matches many lookup keys? Efficient matching of this kind is well studied in the theorem prover community, but much less so in the context of statically typed functional programming. Doing so yields an interesting new viewpoint -- and a practically useful design pattern, with good runtime performance.

==> anc/TrieMap.hs <==
{-# LANGUAGE TypeFamilies #-}
{-# LANGUAGE RankNTypes #-}
{-# LANGUAGE FlexibleInstances #-}
{-# LANGUAGE FlexibleContexts #-}
{-# LANGUAGE RecordWildCards #-}
{-# LANGUAGE ScopedTypeVariables #-}
{-# LANGUAGE StandaloneDeriving #-}
{-# LANGUAGE UndecidableInstances #-}
{-# LANGUAGE LambdaCase #-}
{-# LANGUAGE DeriveFunctor #-}
{-# LANGUAGE DerivingStrategies #-}
{-# LANGUAGE GeneralisedNewtypeDeriving #-}
{-# LANGUAGE BangPatterns #-}
{-# LANGUAGE StrictData #-}

{-# OPTIONS_GHC -Wincomplete-patterns -Wunused-binds -Wunused-imports #-}

-- | This module presents
--
--   * The generic 'TrieMap' type class, featuring a broad number of
--     trie-generic functions
--   * The generic trie map transformers 'SEMap' and 'ListMap'
--   * A trie map 'ExprMap' that is modelled after @ExprLMap@
--   * The matching 'MTrieMap' type class and its instances 'MExprMap'
--     and 'MSEMap'
--   * A nice wrapper type 'PatMap' that makes use of 'MExprMap'
--   * A demonstration of how 'alterTM' can be further generalised to yield
--     an implementation of the lensy 'at' combinator in a new sub-class
--     'TrieMapLens'.
--
module TrieMap where

import qualified Data.List as List
import Data.List( foldl' )
import Data.Map (Map)
import qualified Data.Map as Map
import Data.Set (Set)
import qualified Data.Set as Set
import Data.IntMap (IntMap)
import qualified Data.IntMap as IntMap
import Data.Kind
import Control.Applicative
import Control.Monad
import Control.Monad.Trans.State
import Data.Maybe
import Text.PrettyPrint as PP
import Debug.Trace
import Data.Char
import qualified Text.Read as Read
import qualified Text.ParserCombinators.ReadP as ReadP
import Data.Tree
import Data.Tuple (swap)

import Lens.Micro
import Lens.Micro.Internal
import Lens.Micro.GHC () -- At instance for containers
import Data.Functor.Identity

{- *********************************************************************
*                                                                      *
                   Expr
*                                                                      *
********************************************************************* -}

type Var    = String

data Expr = Var Var
          | App Expr Expr
          | Lam Var Expr

anyFreeVarsOfExpr :: (Var -> Bool) -> Expr -> Bool
-- True if 'p' returns True of any free variable
-- of the expr; False otherwise
anyFreeVarsOfExpr p e
  = go Set.empty e
  where
    go bvs (Var v) | v `Set.member` bvs = False
                   | otherwise          = p v
    go bvs (App e1 e2) = go bvs e1 || go bvs e2
    go bvs (Lam v e)   = go (Set.insert v bvs) e

{- *********************************************************************
*                                                                      *
               DeBruijn numbers
*                                                                      *
********************************************************************* -}

type DBNum = Int
data DeBruijnEnv = DBE { dbe_next :: !DBNum
                       , dbe_env  :: !(Map Var DBNum) }

emptyDBE :: DeBruijnEnv
emptyDBE = DBE { dbe_next = 0, dbe_env = Map.empty }

extendDBE :: Var -> DeBruijnEnv -> DeBruijnEnv
extendDBE v (DBE { dbe_next = n, dbe_env = env })
  = DBE { dbe_next = n+1, dbe_env = Map.insert v n env }

lookupDBE :: Var -> DeBruijnEnv -> Maybe DBNum
lookupDBE v (DBE { dbe_env = env }) = Map.lookup v env


{- *********************************************************************
*                                                                      *
               Bound variables
*                                                                      *
********************************************************************* -}

type BoundKey    = DBNum   -- Bound variables are deBruijn leveled
type BoundVarEnv = DeBruijnEnv
type BoundKeyMap = IntMap

emptyBVM :: BoundKeyMap a
emptyBVM = IntMap.empty

lookupBoundVarOcc :: BoundKey -> BoundKeyMap a -> Maybe a
lookupBoundVarOcc = IntMap.lookup

foldrBVM :: (v -> a -> a) -> BoundKeyMap v -> a -> a
foldrBVM k m z = foldr k z m

alterBoundKeyOcc :: BoundKey -> TF a -> BoundKeyMap a -> BoundKeyMap a
alterBoundKeyOcc v tf = IntMap.alter tf v

-- | @ModAlpha a@ represents @a@ modulo alpha-renaming.  This is achieved
-- by equipping the value with a 'DeBruijnEnv', which tracks an on-the-fly deBruijn
-- numbering.  This allows us to define an 'Eq' instance for @ModAlpha a@, even
-- if this was not (easily) possible for @a@.
data ModAlpha a = A !DeBruijnEnv !a
  deriving Functor

-- | Synthesizes a @ModAlpha a@ from an @a@, by assuming that there are no
-- bound binders (an empty 'DeBruijnEnv').  This is usually what you want if there
-- isn't already a 'DeBruijnEnv' in scope.
deBruijnize :: a -> ModAlpha a
deBruijnize = A emptyDBE

instance Show e => Show (ModAlpha e) where
  show (A _ e) = show e

noCaptured :: DeBruijnEnv -> Expr -> Bool
-- True iff no free var of the type is bound by DeBruijnEnv
noCaptured dbe e
  = not (anyFreeVarsOfExpr captured e)
  where
    captured v = isJust (lookupDBE v dbe)

type AlphaExpr = ModAlpha Expr

eqAlphaExpr :: AlphaExpr -> AlphaExpr -> Bool
eqAlphaExpr ae1@(A _ (App s1 t1)) ae2@(A _ (App s2 t2))
  = eqAlphaExpr (s1 <$ ae1) (s2 <$ ae2) &&
    eqAlphaExpr (t1 <$ ae1) (t2 <$ ae2)

eqAlphaExpr (A env1 (Var v1)) (A env2 (Var v2))
  = case (lookupDBE v1 env1, lookupDBE v2 env2) of
      (Just bv1, Just bv2) -> bv1 == bv2
      (Nothing,   Nothing) -> v1 == v2
      _                    -> False

eqAlphaExpr (A env1 (Lam v1 e1)) (A env2 (Lam v2 e2))
  = eqAlphaExpr (A (extendDBE v1 env1) e1)
             (A (extendDBE v2 env2) e2)

eqAlphaExpr _ _ = False

instance Eq AlphaExpr where -- for the TrieMap instance (e.g., lookupSEM)
  (==) = eqAlphaExpr

eqClosedExpr :: Expr -> Expr -> Bool
eqClosedExpr a b = eqAlphaExpr (deBruijnize a) (deBruijnize b)

--
-- Ord Expr instance for benchmarks:
--

exprTag :: Expr -> Int
exprTag Var{} = 0
exprTag App{} = 1
exprTag Lam{} = 2
{-# INLINE exprTag #-}

cmpAlphaExpr :: AlphaExpr -> AlphaExpr -> Ordering
cmpAlphaExpr (A env1 (App f1 a1)) (A env2 (App f2 a2))
  = cmpAlphaExpr (A env1 f1) (A env2 f2) Prelude.<> cmpAlphaExpr (A env1 a1) (A env2 a2)

cmpAlphaExpr (A env1 (Lam v1 e1)) (A env2 (Lam v2 e2))
  = cmpAlphaExpr (A (extendDBE v1 env1) e1) (A (extendDBE v2 env2) e2)

cmpAlphaExpr (A env1 (Var v1))    (A env2 (Var v2))
  = case (lookupDBE v1 env1, lookupDBE v2 env2) of
      (Just bvi1, Just bvi2) -> compare bvi1 bvi2
      (Nothing,   Nothing)   -> compare v1 v2
      (Just _,    Nothing)   -> GT
      (Nothing,   Just _)    -> LT
cmpAlphaExpr (A _ e1) (A _ e2)
  = compare (exprTag e1) (exprTag e2)

instance Eq Expr where
  a == b = eqAlphaExpr (deBruijnize a) (deBruijnize b)
instance Ord Expr where
  compare a b = cmpAlphaExpr (deBruijnize a) (deBruijnize b)

{- *********************************************************************
*                                                                      *
                   Free variables
*                                                                      *
********************************************************************* -}

type FreeVar = Var
type FreeVarMap a = Map FreeVar a

emptyFVM :: FreeVarMap a
emptyFVM = Map.empty

foldrFVM :: (v -> a -> a) -> FreeVarMap v -> a -> a
foldrFVM k m z = foldr k z m

lookupFreeVarOcc :: FreeVar -> FreeVarMap a -> Maybe a
lookupFreeVarOcc = Map.lookup

alterFreeVarOcc :: FreeVar -> TF a -> FreeVarMap a -> FreeVarMap a
alterFreeVarOcc v tf = Map.alter tf v

{- *********************************************************************
*                                                                      *
                   Pattern variables
*                                                                      *
********************************************************************* -}

type PatKey    = DBNum
type PatKeyMap = IntMap

emptyPVM :: PatKeyMap a
emptyPVM = IntMap.empty

alterPatKeyOcc :: PatKey -> TF a -> PatKeyMap a -> PatKeyMap a
alterPatKeyOcc v tf tm = IntMap.alter tf v tm

foldrPVM :: (v -> a -> a) -> PatKeyMap v -> a -> a
foldrPVM f m a = foldr f a m

type PatVar  = Var
type PatKeys = Map PatVar PatKey

emptyPatKeys :: PatKeys
emptyPatKeys = Map.empty

lookupPatKey :: PatVar -> PatKeys -> Maybe PatKey
lookupPatKey = Map.lookup

--
-- Canonicalisation of pattern variables:
--

data Occ
  = Free  !FreeVar
  | Bound !BoundKey
  | Pat   !PatKey
  deriving Eq

canonOcc :: PatKeys -> BoundVarEnv -> Var -> Occ
canonOcc pks be v
  | Just bv <- lookupDBE v be     = Bound bv
  | Just pv <- lookupPatKey v pks = Pat pv
  | otherwise                     = Free v
{-# INLINE canonOcc #-}

canonPatKeys :: Set Var -> Expr -> PatKeys
canonPatKeys pvars  = dbe_env . go emptyDBE emptyDBE
  where
    go pve bve e = case e of
      Var v
        | Free _ <- canonOcc (dbe_env pve) bve v -- not already present in pve
        , v `Set.member` pvars
        -> extendDBE v pve
        | otherwise
        -> pve
      App f a -> go (go pve bve f) bve a
      Lam b e -> go pve (extendDBE b bve) e

{- *********************************************************************
*                                                                      *
                  The TrieMap class
*                                                                      *
********************************************************************* -}

class Eq (TrieKey tm) => TrieMap tm where
   type TrieKey tm :: Type
   emptyTM        :: tm v
   lookupTM       :: TrieKey tm -> tm v -> Maybe v
   alterTM        :: TrieKey tm -> TF v -> tm v -> tm v
   unionWithTM    :: (v -> v -> v) -> tm v -> tm v -> tm v
   foldrTM        :: (v -> a -> a) -> tm v -> a -> a
   fromListWithTM :: ([r] -> v) -> [(TrieKey tm, r)] -> tm v

--   mapTM    :: (a->b) -> tm a -> tm b
--   filterTM :: (a -> Bool) -> tm a -> tm a
--   unionTM  ::  tm a -> tm a -> tm a

insertTM :: TrieMap tm => TrieKey tm -> v -> tm v -> tm v
insertTM k v = alterTM k (const $ Just v)

type TF v = Maybe v -> Maybe v  -- How to alter a non-existent elt (Nothing)
                                --               or an existing elt (Just)

-- Recall that
--   Control.Monad.(>=>) :: (a -> Maybe b) -> (b -> Maybe c) -> a -> Maybe c

(|>) :: a -> (a->b) -> b     -- Reverse application
infixl 0 |>
x |> f = f x

(|>>) :: TrieMap m2 => (TF (m2 a) -> m1 (m2 a) -> m1 (m2 a))
                    -> (m2 a -> m2 a)
                    -> m1 (m2 a) -> m1 (m2 a)
infixl 1 |>>
(|>>) f g = f (Just . g . deMaybe)

deMaybe :: TrieMap m => Maybe (m a) -> m a
deMaybe Nothing  = emptyTM
deMaybe (Just m) = m

(|>>>) :: MTrieMap m2 => (TF (m2 a) -> m1 (m2 a) -> m1 (m2 a))
                      -> (m2 a -> m2 a)
                      -> m1 (m2 a) -> m1 (m2 a)
infixl 1 |>>>
(|>>>) f g = f (Just . g . deMaybeMTM)

deMaybeMTM :: MTrieMap m => Maybe (m a) -> m a
deMaybeMTM Nothing  = emptyMTM
deMaybeMTM (Just m) = m

foldrMaybe :: (v -> a -> a) -> Maybe v -> a -> a
foldrMaybe _ Nothing  z = z
foldrMaybe f (Just v) z = f v z

{- *********************************************************************
*                                                                      *
                  Singleton and empty map
*                                                                      *
********************************************************************* -}

data SEMap tm v
  = EmptySEM
  | SingleSEM (TrieKey tm) v
  | MultiSEM  (tm v)

deriving instance (Show v, Show (tm v), Show (TrieKey tm))
               => Show (SEMap tm v)


instance TrieMap tm => TrieMap (SEMap tm) where
  type TrieKey (SEMap tm) = TrieKey tm
  emptyTM     = EmptySEM
  lookupTM    = lookupSEM
  alterTM     = alterSEM
  unionWithTM = unionWithSEM
  foldrTM     = foldrSEM
  fromListWithTM = fromListWithSEM

lookupSEM :: TrieMap tm => TrieKey tm -> SEMap tm v -> Maybe v
lookupSEM !_  EmptySEM = Nothing
lookupSEM tk (SingleSEM pk v) | tk == pk  = Just v
                              | otherwise = Nothing
lookupSEM tk (MultiSEM tm) = lookupTM tk tm


alterSEM :: TrieMap tm => TrieKey tm -> TF v -> SEMap tm v -> SEMap tm v
alterSEM k tf EmptySEM
  = case tf Nothing of
      Nothing -> EmptySEM
      Just v  -> SingleSEM k v
alterSEM k1 tf tm@(SingleSEM k2 v2)
  | k1 == k2 = case tf (Just v2) of
                  Nothing -> EmptySEM
                  Just v' -> SingleSEM k2 v'
  | otherwise = case tf Nothing of
                  Nothing -> tm
                  Just v1  -> MultiSEM $ alterTM k1 (\_ -> Just v1)
                                       $ alterTM k2 (\_ -> Just v2)
                                       $ emptyTM
alterSEM k tf (MultiSEM tm)
  = MultiSEM (alterTM k tf tm)

unionWithSEM :: TrieMap tm => (v -> v -> v) -> SEMap tm v -> SEMap tm v -> SEMap tm v
unionWithSEM _ EmptySEM        m        = m
unionWithSEM _ m               EmptySEM = m
unionWithSEM f (SingleSEM k1 v1) (SingleSEM k2 v2)
  | k1 == k2 = SingleSEM k1 (f v1 v2)
  | otherwise = MultiSEM $ alterTM k1 (\_ -> Just v1)
                         $ alterTM k2 (\_ -> Just v2)
                         $ emptyTM
unionWithSEM _ (MultiSEM tm)   (SingleSEM k v)
  = MultiSEM $ alterTM k (\_ -> Just v) tm
unionWithSEM _ (SingleSEM k v) (MultiSEM tm)
  = MultiSEM $ alterTM k tf tm
  where
    tf Nothing = Just v
    tf old     = old
unionWithSEM f (MultiSEM tm1)  (MultiSEM tm2)
  = MultiSEM $ unionWithTM f tm1 tm2

foldrSEM :: TrieMap tm => (v -> a -> a) -> SEMap tm v -> a -> a
foldrSEM _ EmptySEM        z = z
foldrSEM f (SingleSEM _ v) z = f v z
foldrSEM f (MultiSEM tm)   z = foldrTM f tm z

fromListWithSEM :: TrieMap tm => ([r] -> v) -> [(TrieKey tm, r)] -> SEMap tm v
fromListWithSEM _ [] = EmptySEM
fromListWithSEM f [(k,v)] = SingleSEM k (f [v])
fromListWithSEM f kvs = MultiSEM $ fromListWithTM f kvs

{- *********************************************************************
*                                                                      *
                  ListMap
*                                                                      *
********************************************************************* -}

type ListMap tm = SEMap (ListMap' tm)

data ListMap' tm a
  = LM { lm_nil  :: Maybe a
       , lm_cons :: tm (ListMap tm a) }

instance TrieMap tm => TrieMap (ListMap' tm) where
   type TrieKey (ListMap' tm) = [TrieKey tm]
   emptyTM        = emptyLM
   lookupTM       = lookupLM
   alterTM        = alterLM
   unionWithTM    = unionWithLM
   foldrTM        = foldrLM
   fromListWithTM = fromListWithLM

emptyLM :: TrieMap tm => ListMap' tm a
emptyLM = LM { lm_nil = Nothing, lm_cons = emptyTM }

lookupLM :: TrieMap tm => [TrieKey tm] -> ListMap' tm v -> Maybe v
lookupLM key (LM {..})
  = case key of
      []     -> lm_nil
      (k:ks) -> lm_cons |> lookupTM k >=> lookupTM ks

alterLM :: TrieMap tm => [TrieKey tm] -> TF v -> ListMap' tm v -> ListMap' tm v
alterLM ks tf tm@(LM {..})
  = case ks of
      []      -> tm { lm_nil  = lm_nil |> tf }
      (k:ks') -> tm { lm_cons = lm_cons |> alterTM k |>> alterTM ks' tf }

unionWithMaybe :: (v -> v -> v) -> Maybe v -> Maybe v -> Maybe v
unionWithMaybe f (Just v1) (Just v2) = Just (f v1 v2)
unionWithMaybe _ m1        m2        = m1 `mplus` m2

unionWithLM :: TrieMap tm => (v -> v -> v) -> ListMap' tm v -> ListMap' tm v -> ListMap' tm v
unionWithLM f m1 m2
  = LM { lm_nil = unionWithMaybe f (lm_nil m1) (lm_nil m2)
       , lm_cons = unionWithTM (unionWithTM f) (lm_cons m1) (lm_cons m2) }

foldrLM :: TrieMap tm => (v -> a -> a) -> ListMap' tm v -> a -> a
foldrLM f (LM {..}) = foldrMaybe f lm_nil . foldrTM (foldrTM f) lm_cons

partitionLists :: [([k], v)] -> ([v], [(k,[k],v)])
partitionLists kvs = go kvs ([],[])
  where
    go []             (!nils, !conss) = (nils, conss)
    go (([],v):kvs)   (nils, conss) = go kvs (v:nils, conss)
    go ((k:ks,v):kvs) (nils, conss) = go kvs (nils,   (k,ks,v):conss)

fromListWithLM :: TrieMap tm => ([r] -> v) -> [([TrieKey tm], r)] -> ListMap' tm v
fromListWithLM f kvs
  = LM { lm_nil  = if Prelude.null nils then Nothing else Just (f nils)
       , lm_cons = fromListWithTM (fromListWithTM f) [ (k, (ks, v)) | (k, ks, v) <- conss ] }
  where
    (nils, conss) = partitionLists kvs

{- *********************************************************************
*                                                                      *
                  ExprMap
*                                                                      *
********************************************************************* -}

type ExprMap = SEMap ExprMap'
data ExprMap' a
  = EM { em_bvar :: BoundKeyMap a    -- Occurrence of a lambda-bound var
       , em_fvar :: FreeVarMap a     -- Occurrence of a free var
       , em_app  :: ExprMap (ExprMap a)
       , em_lam  :: ExprMap a
       }

deriving instance (Show (TrieKey ExprMap'), Show v)
               => Show (ExprMap' v)

instance TrieMap ExprMap' where
  type TrieKey ExprMap' = AlphaExpr
  emptyTM        = mkEmptyExprMap
  lookupTM       = lookupEM
  alterTM        = alterEM
  unionWithTM    = unionWithEM
  foldrTM        = foldrEM
  fromListWithTM = fromListWithEM

emptyExprMap :: ExprMap a
emptyExprMap = EmptySEM

mkEmptyExprMap :: ExprMap' a
mkEmptyExprMap
  = EM { em_fvar = emptyFVM
       , em_bvar = emptyBVM
       , em_app  = emptyExprMap
       , em_lam  = emptyExprMap }

lookupEM :: AlphaExpr -> ExprMap' v -> Maybe v
lookupEM ae@(A bve e) (EM { .. }) = case e of
  Var x     -> case lookupDBE x bve of
    Just bv -> em_bvar |> lookupBoundVarOcc bv
    Nothing -> em_fvar |> lookupFreeVarOcc  x
  App e1 e2 -> em_app  |>  lookupTM (e1 <$ ae)
                       >=> lookupTM (e2 <$ ae)
  Lam x e   -> em_lam  |> lookupTM (A (extendDBE x bve) e)

alterEM :: AlphaExpr -> TF v -> ExprMap' v -> ExprMap' v
alterEM ae@(A bve e) tf m@(EM {..}) = case e of
  Var x -> case lookupDBE x bve of
    Just bv -> m { em_bvar = alterBoundKeyOcc bv tf em_bvar }
    Nothing -> m { em_fvar = alterFreeVarOcc  x  tf em_fvar }
  App e1 e2 -> m { em_app = em_app |> alterTM (e1 <$ ae) |>> alterTM (e2 <$ ae) tf }
  Lam x e   -> m { em_lam = em_lam |> alterTM (A (extendDBE x bve) e) tf }

unionWithEM :: (v -> v -> v) -> ExprMap' v -> ExprMap' v -> ExprMap' v
unionWithEM f m1 m2
  = EM { em_bvar = IntMap.unionWith f (em_bvar m1) (em_bvar m2)
       , em_fvar = Map.unionWith f (em_fvar m1) (em_fvar m2)
       , em_app  = unionWithTM (unionWithTM f) (em_app m1) (em_app m2)
       , em_lam  = unionWithTM f (em_lam m1) (em_lam m2) }

foldrEM :: forall a v. (v -> a -> a) -> ExprMap' v -> a -> a
foldrEM f (EM {..}) z
  = let !z1 = foldrTM f em_lam z in
    let !z2 = foldrTM (\em z -> z `seq` foldrTM f em z) em_app z1 in
    let !z3 = foldrFVM f em_fvar z2 in
    foldrBVM f em_bvar z3

partitionExprs :: [(AlphaExpr, v)] -> ([(FreeVar, v)], [(BoundKey, v)], [(ModAlpha (Expr, Expr), v)], [(AlphaExpr,v)])
partitionExprs = foldr go ([], [], [], [])
  where
    go (ae@(A bve e), val) (!fvars, !bvars, !apps, !lams) = case e of
      Var v | Just bv <- lookupDBE v bve -> (fvars, (bv,val):bvars, apps, lams)
            | otherwise                   -> ((v,val):fvars, bvars, apps, lams)
      App f a -> (fvars, bvars, ((f,a) <$ ae, val):apps, lams)
      Lam b e -> (fvars, bvars, apps, (A (extendDBE b bve) e,val):lams)

fromListWithEM :: ([r] -> v) -> [(AlphaExpr, r)] -> ExprMap' v
fromListWithEM f kvs
  = EM { em_bvar = IntMap.map f $ foldr (\(bv,val) -> IntMap.alter (cons_bucket val) bv) IntMap.empty bvars
       , em_fvar = Map.map f $ foldr (\(v,val) -> Map.alter (cons_bucket val) v) Map.empty fvars
       , em_app  = fromListWithTM (fromListWithTM f) [ (A bve f, (A bve a, v)) | (A bve (f, a), v) <- apps]
       , em_lam  = fromListWithTM f lams
       }
  where
    (fvars, bvars, apps, lams)  = partitionExprs kvs
    cons_bucket val Nothing     = Just [val]
    cons_bucket val (Just vals) = Just (val:vals)


-- | For debugging purposes. Draw with 'containers:Data.Tree.drawTree' or
-- 'tree-view:Data.Tree.View.showTree'. The latter uses much less screen space.
-- Random example output (with 'Data.Tree.showTree'):
--
-- > .
-- > └╴@
-- >    ├╴λ
-- >    │  └╴sing(Q)
-- >    │     └╴sing(K)
-- >    │        └╴0
-- >    └╴@
-- >       └╴sing(W)
-- >          └╴sing(F)
-- >             └╴sing(λa. a)
-- >                └╴1
--
-- Compare that to showing it:
--
-- > MultiSEM (EM {em_bvar = fromList [], em_fvar = fromList [], em_app = MultiSEM (EM {em_bvar = fromList [], em_fvar = fromList [], em_app = SingleSEM W (SingleSEM F (SingleSEM λa. a 1)), em_lit = fromList [], em_lam = SingleSEM Q (SingleSEM K 0)}), em_lit = fromList [], em_lam = EmptySEM})
--
exprMapToTree :: Show v => ExprMap v -> Tree String
exprMapToTree = Node "." . go_sem (\v -> [ Node (show v) [] ])
  where
    mk_node_nonempty _   []       = []
    mk_node_nonempty lbl children = [ Node lbl children ]

    go_sem _      EmptySEM = []
    go_sem go_val (SingleSEM k v) = mk_node_nonempty ("sing(" ++ show k ++ ")") (go_val v)
    go_sem go_val (MultiSEM em) = go_em go_val em

    go_em go_val EM{..} = concat
      [ go_fvar go_val em_fvar
      , go_bvar go_val em_bvar
      , go_lam  go_val em_lam
      , go_app  go_val em_app
      ]

    go_bvar go_val bvm = [ Node ("bvar(" ++ show k ++ ")") (go_val v) | (k,v) <- IntMap.toList bvm ]
    go_fvar go_val m   = [ Node ("fvar(" ++ k      ++ ")") (go_val v) | (k,v) <- Map.toList m ]
    go_lam  go_val em  = mk_node_nonempty "λ" (go_sem go_val em)
    go_app :: (v -> Forest String) -> ExprMap (ExprMap v) -> Forest String
    go_app  go_val em  = mk_node_nonempty "@" (go_sem (go_sem go_val) em)

{- *********************************************************************
*                                                                      *
           MTrieMap and Matchable classes
*                                                                      *
********************************************************************* -}

class Matchable (MTrieKey tm) => MTrieMap tm where
  type MTrieKey tm :: Type
  emptyMTM     :: tm a
  lookupPatMTM :: MTrieKey tm -> tm a -> MatchM (MTrieKey tm) a
  alterPatMTM  :: Pat (MTrieKey tm) -> TF a -> tm a -> tm a

class Eq (Pat e) => Matchable e where
  type Pat e
  type Subst e
  match  :: Pat e -> e -> MatchM e ()

type MatchM e v = StateT (Subst e) [] v

{- *********************************************************************
*                                                                      *
                  Pat
*                                                                      *
********************************************************************* -}

data PatExpr = P !PatKeys !AlphaExpr

-- | '(<$$)' through 'PatExpr'
(<$$) :: Expr -> PatExpr -> PatExpr
b <$$ (P pks ae) = P pks (b <$ ae)

instance Show PatExpr where
  show (P _ e) = show e

instance Eq PatExpr where
  (==) = eqPatExpr

eqPatExpr :: PatExpr -> PatExpr -> Bool
eqPatExpr v1@(P _ (A _ (App s1 t1))) v2@(P _ (A _ (App s2 t2)))
  = eqPatExpr (s1 <$$ v1) (s2 <$$ v2) &&
    eqPatExpr (t1 <$$ v1) (t2 <$$ v2)

eqPatExpr (P pks1 (A bve1 (Var v1))) (P pks2 (A bve2 (Var v2)))
  = canonOcc pks1 bve1 v1 == canonOcc pks2 bve2 v2

eqPatExpr (P pks1 (A bve1 (Lam v1 e1))) (P pks2 (A bve2 (Lam v2 e2)))
  = eqPatExpr (P pks1 (A (extendDBE v1 bve1) e1))
              (P pks2 (A (extendDBE v2 bve2) e2))

eqPatExpr _ _ = False


{- *********************************************************************
*                                                                      *
                  MatchM AlphaExpr monad
*                                                                      *
********************************************************************* -}

type SubstE = PatKeyMap Expr

hasMatch :: PatKey -> SubstE -> Maybe Expr
hasMatch pv subst = IntMap.lookup pv subst

addMatch :: PatKey -> Expr -> SubstE -> SubstE
addMatch pv e ms = IntMap.insert pv e ms

liftMaybe :: Maybe a -> MatchM AlphaExpr a
liftMaybe ma = StateT $ \ms -> case ma of
  Just a  -> [(a, ms)]
  Nothing -> []

refineMatch :: (SubstE -> Maybe SubstE) -> MatchM AlphaExpr ()
refineMatch f = StateT $ \ms -> case f ms of
  Just ms' -> [((), ms')]
  Nothing  -> []

runMatchExpr :: MatchM AlphaExpr v -> [(SubstE, v)]
runMatchExpr f = swap <$> runStateT f emptyPVM


{- *********************************************************************
*                                                                      *
                  Expressions are matchable
*                                                                      *
********************************************************************* -}

instance Matchable AlphaExpr where
  type Pat   AlphaExpr = PatExpr
  type Subst AlphaExpr = SubstE
  match = matchE

matchE :: PatExpr -> AlphaExpr -> MatchM AlphaExpr ()
matchE pat@(P pks (A bve_pat e_pat)) tar@(A bve_tar e_tar) =
  -- traceWith (\res -> show ms ++ "  ->  matchE " ++ show pat ++ "   " ++ show tar ++ "  -> " ++ show res) $
  case (e_pat, e_tar) of
  (Var v, _) -> case canonOcc pks bve_pat v of
    Pat pv -> matchPatVarE pv tar
    occ | Var v2 <- e_tar
        , occ == canonOcc emptyPatKeys bve_tar v2
        -> return ()
        | otherwise -> mzero
  (App f1 a1, App f2 a2) -> match (f1 <$$ pat) (f2 <$ tar) >> match (a1 <$$ pat) (a2 <$ tar)
  (Lam b1 e1, Lam b2 e2) -> match (P pks (A (extendDBE b1 bve_pat) e1))
                                  (A (extendDBE b2 bve_tar) e2)
  (_, _) -> mzero

matchPatVarE :: PatKey -> AlphaExpr -> MatchM AlphaExpr ()
matchPatVarE pv (A bve e) = refineMatch $ \ms ->
  case hasMatch pv ms of
    Nothing
      | noCaptured bve e    -> Just (addMatch pv e ms)
      | otherwise           -> Nothing
    Just sol
      | eqClosedExpr e sol
      , noCaptured bve e    -> Just ms
      | otherwise           -> Nothing

{- *********************************************************************
*                                                                      *
                  Matching singleton and empty maps
*                                                                      *
********************************************************************* -}

data MSEMap tm v
  = EmptyMSEM
  | SingleMSEM (Pat (MTrieKey tm)) v
  | MultiMSEM  (tm v)

deriving instance (Show v, Show (tm v), Show (Pat (MTrieKey tm)))
               => Show (MSEMap tm v)

instance MTrieMap tm => MTrieMap (MSEMap tm) where
  type MTrieKey (MSEMap tm) = MTrieKey tm
  emptyMTM     = EmptyMSEM
  lookupPatMTM = lookupPatMSEM
  alterPatMTM  = alterPatMSEM

lookupPatMSEM :: MTrieMap tm => MTrieKey tm -> MSEMap tm a
                             -> MatchM (MTrieKey tm) a
lookupPatMSEM k m = case m of
  EmptyMSEM        -> mzero
  MultiMSEM m      -> lookupPatMTM k m
  SingleMSEM pat v -> match pat k >> pure v

alterPatMSEM
  :: MTrieMap tm
  => Pat (MTrieKey tm) -> TF a -> MSEMap tm a -> MSEMap tm a
alterPatMSEM k tf EmptyMSEM
  = case tf Nothing of
      Nothing -> EmptyMSEM
      Just v  -> SingleMSEM k v
alterPatMSEM k1 tf tm@(SingleMSEM k2 v2)
  | k1 == k2 = case tf (Just v2) of
                  Nothing -> EmptyMSEM
                  Just v' -> SingleMSEM k2 v'
  | otherwise = case tf Nothing of
                  Nothing -> tm
                  Just v1  -> MultiMSEM $ alterPatMTM k1 (\_ -> Just v1)
                                        $ alterPatMTM k2 (\_ -> Just v2)
                                        $ emptyMTM
alterPatMSEM k tf (MultiMSEM tm)
  = MultiMSEM (alterPatMTM k tf tm)


{- *********************************************************************
*                                                                      *
                  Matching ExprMap
*                                                                      *
********************************************************************* -}

type MExprMap = MSEMap MExprMap'
data MExprMap' a
  = MM { mm_pvar   :: PatKeyMap a      -- Occurrence of a pattern var
       , mm_bvar   :: BoundKeyMap a    -- Occurrence of a lam-bound var
       , mm_fvar   :: FreeVarMap a     -- Occurrence of a completely free var
       , mm_app    :: MExprMap (MExprMap a)
       , mm_lam    :: MExprMap a }

deriving instance Show v => Show (MExprMap' v)

instance MTrieMap MExprMap' where
  type MTrieKey MExprMap' = AlphaExpr
  emptyMTM     = mkEmptyMExprMap
  lookupPatMTM = lookupPatMM
  alterPatMTM  = alterPatMM

mkEmptyMExprMap :: MExprMap' a
mkEmptyMExprMap
  = MM { mm_pvar = emptyPVM
       , mm_fvar = emptyFVM
       , mm_bvar = emptyBVM
       , mm_app  = emptyMTM
       , mm_lam  = emptyMTM }

lookupPatMM :: AlphaExpr -> MExprMap' a -> MatchM AlphaExpr a
lookupPatMM ae@(A bve e) (MM { .. })
  = rigid `mplus` flexi
  where
    rigid = case e of
      Var x     -> case lookupDBE x bve of
        Just bv -> mm_bvar |> liftMaybe . lookupBoundVarOcc bv
        Nothing -> mm_fvar |> liftMaybe . lookupFreeVarOcc  x
      App e1 e2 -> mm_app  |>  lookupPatMTM (e1 <$ ae)
                           >=> lookupPatMTM (e2 <$ ae)
      Lam x e   -> mm_lam  |> lookupPatMTM (A (extendDBE x bve) e)

    flexi = mm_pvar |> IntMap.toList |> map match_one |> msum
    match_one (pv, x) = matchPatVarE pv ae >> pure x


alterPatMM :: PatExpr -> TF a -> MExprMap' a -> MExprMap' a
alterPatMM pat@(P pks (A bve e)) tf m@(MM {..}) = case e of
  Var x -> case canonOcc pks bve x of
    Pat pv   -> m { mm_pvar = alterPatKeyOcc   pv tf mm_pvar }
    Bound bv -> m { mm_bvar = alterBoundKeyOcc bv tf mm_bvar }
    Free fv  -> m { mm_fvar = alterFreeVarOcc  fv tf mm_fvar }
  App e1 e2  -> m { mm_app  = mm_app |> alterPatMTM (e1 <$$ pat) |>>> alterPatMTM (e2 <$$ pat) tf }
  Lam x e    -> m { mm_lam  = mm_lam |> alterPatMTM (P pks (A (extendDBE x bve) e)) tf }

-- An ad-hoc definition of foldrMM, because I don't want to define another
-- (duplicate) type class method. We need this one in the testuite to extract
-- all patterns from a PatSet

foldrMM :: (v -> a -> a) -> a -> MExprMap v -> a
foldrMM f z m = sem f z m
  where
    sem :: (v -> a -> a) -> a -> MSEMap MExprMap' v -> a
    sem _ z EmptyMSEM = z
    sem f z (SingleMSEM _ v) = f v z
    sem f z (MultiMSEM m) = expr f z m
    expr :: (v -> a -> a) -> a -> MExprMap' v -> a
    expr f z MM{..} =
      let !z1 = sem f z mm_lam in
      let !z2 = sem (\mem z -> z `seq` sem f z mem) z1 mm_app in
      let !z3 = foldrFVM f mm_fvar z2 in
      let !z4 = foldrBVM f mm_bvar z3 in
      let !z5 = foldrPVM f mm_pvar z4 in
      z5


{- *********************************************************************
*                                                                      *
                  PatMap
*                                                                      *
********************************************************************* -}

type PatSubst = [(PatVar, Expr)]
type PatMap v = MExprMap (PatKeys, v)
type PatSet   = PatMap Expr

emptyPatMap :: PatMap v
emptyPatMap = emptyMTM

insertPM :: ([PatVar], Expr) -> v -> PatMap v -> PatMap v
insertPM (pvars, e) x pm = alterPatMTM pat (\_ -> Just (pks, x)) pm
  where
    pks = canonPatKeys (Set.fromList pvars) e
    pat = P pks (deBruijnize e)

matchPM :: Expr -> PatMap v -> [(PatSubst, v)]
matchPM e pm
  = [ (Map.toList (subst `composeMaps` pks), x)
    | (subst, (pks, x)) <- runMatchExpr $ lookupPatMTM (deBruijnize e) pm ]

composeMaps :: IntMap c -> Map a Int -> Map a c
composeMaps f g = Map.mapMaybe (`IntMap.lookup` f) g

deletePM :: ([PatVar], Expr) -> PatMap v -> PatMap v
deletePM (pvars, e) pm = alterPatMTM pat (\_ -> Nothing) pm
  where
    pks = canonPatKeys (Set.fromList pvars) e
    pat = P pks (deBruijnize e)

mkPatMap :: [([Var], Expr, v)] -> PatMap v
mkPatMap = foldr (\(pvs, e, a) -> insertPM (pvs, e) a) emptyPatMap

mkPatSet :: [([Var], Expr)] -> PatSet
mkPatSet = mkPatMap . map (\(pvs, e) -> (pvs, e, e))

elemsPatSet :: PatMap Expr -> [([Var], Expr)]
elemsPatSet = foldrMM (\(pks, e) pats -> (Map.keys pks, e):pats) []

-- | See also 'exprMapToTree'
patMapToTree :: Show v => PatMap v -> Tree String
patMapToTree = Node "." . go_sem (\v -> [ Node (show v) [] ])
  where
    mk_node_nonempty _   []       = []
    mk_node_nonempty lbl children = [ Node lbl children ]

    go_sem _      EmptyMSEM = []
    go_sem go_val (SingleMSEM k v) = mk_node_nonempty ("sing(" ++ show k ++ ")") (go_val v)
    go_sem go_val (MultiMSEM mem) = go_mem go_val mem

    go_mem go_val MM{..} = concat
      [ go_fvar go_val mm_fvar
      , go_bvar go_val mm_bvar
      , go_pvar go_val mm_pvar
      , go_lam  go_val mm_lam
      , go_app  go_val mm_app
      ]

    go_pvar go_val pvm = [ Node ("pvar(" ++ show k ++ ")") (go_val v) | (k,v) <- IntMap.toList pvm ]
    go_bvar go_val bvm = [ Node ("bvar(" ++ show k ++ ")") (go_val v) | (k,v) <- IntMap.toList bvm ]
    go_fvar go_val m   = [ Node ("fvar(" ++ k      ++ ")") (go_val v) | (k,v) <- Map.toList m ]
    go_lam  go_val em  = mk_node_nonempty "λ" (go_sem go_val em)
    go_app :: (v -> Forest String) -> MExprMap (MExprMap v) -> Forest String
    go_app  go_val mem  = mk_node_nonempty "@" (go_sem (go_sem go_val) mem)


{- *********************************************************************
*                                                                      *
          Lensy versions, basically instances of Lens.Micro.At
*                                                                      *
********************************************************************* -}

-- | We would like to make TrieMap an instance of the 'At' type class
-- from microlens, but I don't see how to define the necessary type family
-- instances..
class TrieMap tm => TrieMapLens tm where
  atTM  :: TrieKey tm -> Lens' (tm v) (Maybe v)
  nullTM :: tm v -> Bool

alterTM' :: TrieMapLens tm => TrieKey tm -> TF v -> tm v -> tm v
alterTM' k tf m = runIdentity $ atTM k (Identity . tf) m

lookupTM' :: TrieMapLens tm => TrieKey tm -> tm v -> Maybe v
lookupTM' k m = getConst $ atTM k Const m

instance (TrieMapLens tm, TrieKey tm ~ k) => TrieMapLens (SEMap tm) where
  atTM = atSEM
  nullTM = nullSEM

nullSEM :: TrieMapLens tm => SEMap tm v -> Bool
nullSEM EmptySEM      = True
-- nullSEM (MultiSEM tm) = nullTM tm -- Invariant: MultiSEM is never empty
nullSEM _             = False

atSEM :: TrieMapLens tm => TrieKey tm -> Lens' (SEMap tm v) (Maybe v)
atSEM !k tf EmptySEM
  = tf Nothing <&> \case
      Nothing -> EmptySEM
      Just v  -> SingleSEM k v
atSEM k1 tf tm@(SingleSEM k2 v2)
  | k1 == k2 = tf (Just v2) <&> \case
                  Nothing -> EmptySEM
                  Just v' -> SingleSEM k2 v'
  | otherwise = tf Nothing <&> \case
                  Nothing -> tm
                  Just v1  -> MultiSEM $ insertTM k1 v1 (insertTM k2 v2 emptyTM)
atSEM k tf (MultiSEM tm)
  = atTM k tf tm <&> \tm' -> if nullTM tm' then EmptySEM else MultiSEM tm'

instance TrieMapLens tm => TrieMapLens (ListMap' tm) where
  atTM = atList
  nullTM = nullList

lens_lm_nil :: Lens' (ListMap' tm v) (Maybe v)
lens_lm_nil tf lm@(LM { .. }) = tf lm_nil <&> \nil' -> lm { lm_nil = nil' }

lens_lm_cons :: Lens' (ListMap' tm v) (tm (ListMap tm v))
lens_lm_cons tf lm@(LM { .. }) = tf lm_cons <&> \cons' -> lm { lm_cons = cons' }

nullList :: TrieMapLens tm => ListMap' tm v -> Bool
nullList (LM {..}) = isNothing lm_nil && nullTM lm_cons

-- | Like the 'non' combinator from microlens, but specialised to
-- 'emptyTM'/'nullTM' instead of 'Eq'.
nonEmpty :: TrieMapLens tm => Lens' (Maybe (tm v)) (tm v)
nonEmpty afb s = f <$> afb (fromMaybe emptyTM s)
  where f y = if nullTM y then Nothing else Just y
{-# INLINE nonEmpty #-}

atList :: TrieMapLens tm => [TrieKey tm] -> Lens' (ListMap' tm v) (Maybe v)
atList []     = lens_lm_nil
atList (k:ks) = lens_lm_cons . atTM k . nonEmpty . atTM ks

atBoundVarOcc :: BoundKey -> Lens' (BoundKeyMap v) (Maybe v)
atBoundVarOcc v tf tm = IntMap.alterF tf v tm

atFreeVarOcc :: Var -> Lens' (FreeVarMap v) (Maybe v)
atFreeVarOcc v tf tm = Map.alterF tf v tm

instance TrieMapLens ExprMap' where
  atTM = atExpr
  nullTM = nullExpr

lens_em_bvar :: Lens' (ExprMap' a) (BoundKeyMap a)
lens_em_bvar xf em@(EM { .. }) = xf em_bvar <&> \bvar' -> em { em_bvar = bvar' }

lens_em_fvar :: Lens' (ExprMap' a) (FreeVarMap a)
lens_em_fvar xf em@(EM { .. }) = xf em_fvar <&> \fvar' -> em { em_fvar = fvar' }

lens_em_app :: Lens' (ExprMap' a) (ExprMap (ExprMap a))
lens_em_app xf em@(EM { .. }) = xf em_app <&> \app' -> em { em_app = app' }

lens_em_lam :: Lens' (ExprMap' a) (ExprMap a)
lens_em_lam xf em@(EM { .. }) = xf em_lam <&> \lam' -> em { em_lam = lam' }

nullExpr :: ExprMap' v -> Bool
nullExpr (EM {..}) =  Prelude.null em_fvar && Prelude.null em_bvar
                   && nullTM em_app && nullTM em_lam

atExpr :: AlphaExpr -> Lens' (ExprMap' v) (Maybe v)
atExpr (A dbe e) = case e of
  Var x     -> case lookupDBE x dbe of
                  Just bv -> lens_em_bvar . at bv -- NB: at from microlens's `At (IntMap v)` instance
                  Nothing -> lens_em_fvar . at x
  App e1 e2 -> lens_em_app . atTM (A dbe e1) . nonEmpty . atTM (A dbe e2)
  Lam x e   -> lens_em_lam . atTM (A (extendDBE x dbe) e)

-- We would have to define these microlens instances for every TrieMapLens. It's
-- weirdly redundant, I'm only doing so for ExprMap' here:
type instance Index (ExprMap' v) = AlphaExpr
type instance IxValue (ExprMap' v) = v
instance Ixed (ExprMap' v) where
  ix = ixAt -- defined in microlens
instance At (ExprMap' v) where
  at = atTM

{- *********************************************************************
*                                                                      *
                   Pretty-printing
*                                                                      *
********************************************************************* -}

appPrec, lamPrec :: Read.Prec
lamPrec = Read.minPrec
appPrec = lamPrec+1

-- | Example output: @F (λa. G) (H I) (λb. J b)@
instance Show Expr where
  showsPrec _ (Var v)      = showString v
  showsPrec p (App f arg)  = showParen (p > appPrec) $
    showsPrec appPrec f . showString " " . showsPrec (appPrec+1) arg
  showsPrec p (Lam b body) = showParen (p > lamPrec) $
    showString "λ" . showString b . showString ". " . showsPrec lamPrec body

-- | The default 'ReadP.many1' function leads to ambiguity. What a terrible API.
greedyMany, greedyMany1 :: ReadP.ReadP a -> ReadP.ReadP [a]
greedyMany p  = greedyMany1 p ReadP.<++ pure []
greedyMany1 p = (:) <$> p <*> greedyMany p

-- | This monster parses Exprs in the REPL etc. It parses names that start
-- with an upper-case letter as literals and lower-case names as variables.
--
-- Accepts syntax like
-- @F (λa. G) (H I) (λb. J b)@
--
-- >>> read "F (λa. G) (H I) (λb. J b)" :: Expr
-- F (λa. G) (H I) (λb. J b)
instance Read Expr where
  readPrec = Read.parens $ Read.choice
    [ do
        Read.Ident v <- Read.lexP
        guard (all isAlphaNum v)
        pure $ Var v
    , Read.prec appPrec $ do
        -- Urgh. Just ignore the code here as long as it works
        let spaces1 = greedyMany1 (ReadP.satisfy isSpace)
        (f:args) <- Read.readP_to_Prec $ \prec ->
          ReadP.sepBy1 (Read.readPrec_to_P Read.readPrec (prec+1)) spaces1
        guard $ not $ List.null args
        pure (foldl' App f args)
    , Read.prec lamPrec $ do
        c <- Read.get
        guard (c `elem` "λΛ@#%\\") -- multiple short-hands for Lam
        Var v <- Read.readPrec
        '.' <- Read.get
        Lam v <$> Read.readPrec
    ]

class Pretty a where
  ppr :: a -> Doc

pprTrace :: String -> Doc -> a -> a
pprTrace s d x = trace (show (text s <+> d)) x

pprTraceWith s f a = pprTrace s (f a) a

commaSep :: [Doc] -> Doc
commaSep ds = fsep (go ds)
  where
    go []     = []
    go [d]    = [d]
    go (d:ds) = (d PP.<> comma) : go ds

instance Pretty Int where
   ppr i = int i

instance Pretty Char where
   ppr c = char c

instance {-# OVERLAPPING #-} Pretty String where
   ppr s = doubleQuotes (text s)

instance (Pretty a, Pretty b) => Pretty (a,b) where
  ppr (x,y) = parens (ppr x PP.<> comma <+> ppr y)

instance Pretty a => Pretty [a] where
  ppr xs = brackets (commaSep (map ppr xs))

instance (Pretty k, Pretty a) => Pretty (Map k a) where
   ppr m = brackets $ commaSep [ ppr k <+> text ":->" <+> ppr v
                               | (k,v) <- Map.toList m ]

instance Pretty a => Pretty (IntMap a) where
   ppr m = brackets $ vcat [ ppr k <+> text ":->" <+> ppr v
                           | (k,v) <- IntMap.toList m ]

instance Pretty a => Pretty (Maybe a) where
  ppr Nothing  = text "Nothing"
  ppr (Just x) = text "Just" <+> ppr x

instance Pretty Expr where
  ppr e = text (show e)

instance Pretty DeBruijnEnv where
  ppr (DBE { .. }) = text "DBE" PP.<>
                     braces (sep [ text "dbe_next =" <+> ppr dbe_next
                                 , text "dbe_env =" <+> ppr dbe_env ])

instance (Pretty a) => Pretty (ModAlpha a) where
  ppr (A bv a) = text "A" PP.<> braces (sep [ppr bv, ppr a])

instance Pretty PatExpr where
  ppr (P pv a) = text "P" PP.<> braces (sep [ppr pv, ppr a])

instance (Pretty v, Pretty (tm v), Pretty (TrieKey tm))
      => Pretty (SEMap tm v) where
  ppr EmptySEM        = text "EmptySEM"
  ppr (SingleSEM k v) = text "SingleSEM" <+> ppr k <+> ppr v
  ppr (MultiSEM tm)   = ppr tm

instance Pretty a => Pretty (ExprMap' a) where
  ppr (EM {..}) = text "EM" <+> braces (vcat
                    [ text "em_bvar =" <+> ppr em_bvar
                    , text "em_fvar =" <+> ppr em_fvar
                    , text "em_app ="  <+> ppr em_app
                    , text "em_lam ="  <+> ppr em_lam ])

instance (Pretty v, Pretty (tm v), Pretty (Pat (MTrieKey tm)))
      => Pretty (MSEMap tm v) where
  ppr EmptyMSEM        = text "EmptyMSEM"
  ppr (SingleMSEM k v) = text "SingleMSEM" <+> ppr k <+> ppr v
  ppr (MultiMSEM tm)   = ppr tm

instance Pretty a => Pretty (MExprMap' a) where
  ppr (MM {..}) = text "MM" <+> braces (vcat
                    [ text "mm_pvar =" <+> ppr mm_pvar
                    , text "mm_bvar =" <+> ppr mm_bvar
                    , text "mm_fvar =" <+> ppr mm_fvar
                    , text "mm_app ="  <+> ppr mm_app
                    , text "mm_lam ="  <+> ppr mm_lam ])

traceWith f x = trace (f x) x


